GACELA -- A generative adversarial context encoder for long audio inpainting

We introduce GACELA, a generative adversarial network (GAN) designed to restore missing musical audio data with a duration ranging between hundreds of milliseconds to a few seconds, i.e., to perform long-gap audio inpainting. While previous work either addressed shorter gaps or relied on exemplars by copying available information from other signal parts, GACELA addresses the inpainting of long gaps in two aspects. First, it considers various time scales of audio information by relying on five parallel discriminators with increasing resolution of receptive fields. Second, it is conditioned not only on the available information surrounding the gap, i.e., the context, but also on the latent variable of the conditional GAN. This addresses the inherent multi-modality of audio inpainting at such long gaps and provides the option of user-defined inpainting. GACELA was tested in listening tests on music signals of varying complexity and gap durations ranging from 375~ms to 1500~ms. While our subjects were often able to detect the inpaintings, the severity of the artifacts decreased from unacceptable to mildly disturbing. GACELA represents a framework capable to integrate future improvements such as processing of more auditory-related features or more explicit musical features.

==> picture-maker.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import librosa\n",
    "import numpy as np\n",
    "from tifresi.stft import GaussTruncTF\n",
    "from tifresi.transforms import log_spectrogram, log_mel_spectrogram, mel_spectrogram\n",
    "from tifresi.utils import preprocess_signal\n",
    "import matplotlib.pyplot as plt\n",
    "from pathlib import Path\n",
    "\n",
    "class AudioLoader(object):\n",
    "\tdef __init__(self, sampling_rate, window_length, hop_size, dynamic_range_dB=50, normalize=True):\n",
    "\t\tsuper(AudioLoader, self).__init__()\n",
    "\n",
    "\t\tself._sampling_rate = sampling_rate\n",
    "\t\tself._window_length = window_length\n",
    "\t\tself._hop_size = hop_size\n",
    "\t\tself._dynamic_range_dB = dynamic_range_dB\n",
    "\t\tself._normalize = normalize\n",
    "\t\tself._anStft = GaussTruncTF(hop_size=hop_size, stft_channels=window_length)\n",
    "\n",
    "\tdef hopSize(self):\n",
    "\t\treturn self._hop_size\n",
    "\n",
    "\tdef windowLength(self):\n",
    "\t\treturn self._window_length\n",
    "\n",
    "\tdef loadSound(self, file_name):\n",
    "\t\taudio, sr = librosa.load(file_name, sr=self._sampling_rate, dtype=np.float64)\n",
    "\t\treturn preprocess_signal(audio)\n",
    "\n",
    "\tdef computeSpectrogram(self, audio):\n",
    "\t\taudio = audio[:len(audio)-np.mod(len(audio), self._window_length)]\n",
    "\t\taudio = audio[:len(audio)-np.mod(len(audio), self._hop_size)]\n",
    "\n",
    "\t\tspectrogram = self._anStft.spectrogram(audio)\n",
    "\t\tlogSpectrogram = log_spectrogram(spectrogram, dynamic_range_dB=self._dynamic_range_dB)\n",
    "\n",
    "\t\tlogSpectrogram = logSpectrogram / (self._dynamic_range_dB / 2) + 1\n",
    "\t\treturn logSpectrogram\n",
    "\n",
    "\tdef loadAsSpectrogram(self, file_name):\n",
    "\t\taudio = self.loadSound(file_name)\n",
    "\t\treturn self.computeSpectrogram(audio)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "audioLoader = AudioLoader(22050, 1024, 256, 50)\n",
    "\n",
    "\n",
    "dataFolder = \"../../../Datasets/maestro-v2.0.0/\"\n",
    "dataFolder = \"datafolder/\"\n",
    "\n",
    "for filename in Path(dataFolder).rglob('*.wav'):\n",
    "    audio_ori = audioLoader.loadSound(filename)\n",
    "    spectrogram_ori = audioLoader.computeSpectrogram(audio_ori)\n",
    "    break\n",
    "    \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "audio = audio_ori\n",
    "plt.plot(audio_ori)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "audio.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "sr = 22050\n",
    "\n",
    "start = 1024*256\n",
    "length = 480*256\n",
    "gap = 64*256\n",
    "\n",
    "sig = np.concatenate([audio[start:start+length], np.zeros(gap), audio[start+gap+length:start+gap+2*length]])\n",
    "t = (np.arange(len(sig))-length)/sr\n",
    "plt.figure(dpi=200)\n",
    "plt.plot(t, sig)\n",
    "plt.tick_params(\n",
    "    axis='both',          # changes apply to the x-axis\n",
    "    which='both',      # both major and minor ticks are affected\n",
    "    bottom=True,      # ticks along the bottom edge are off,\n",
    "    left=False,\n",
    "    top=False,         # ticks along the top edge are off\n",
    "    labelleft=False,\n",
    "    labelbottom=True) # labels along the bottom edge are off\n",
    "plt.xlim([np.min(t), np.max(t)])\n",
    "plt.xlabel(\"time (s)\")\n",
    "plt.savefig('maestro_sample_audio.png', bbox_inches='tight',pad_inches=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "sig_gap = audio[start+length: start+length+gap]\n",
    "t = np.arange(len(sig_gap))/sr\n",
    "plt.figure(dpi=200)\n",
    "plt.plot(t, sig_gap)\n",
    "plt.tick_params(\n",
    "    axis='both',          # changes apply to the x-axis\n",
    "    which='both',      # both major and minor ticks are affected\n",
    "    bottom=True,      # ticks along the bottom edge are off,\n",
    "    left=False,\n",
    "    top=False,         # ticks along the top edge are off\n",
    "    labelleft=False,\n",
    "    labelbottom=True) # labels along the bottom edge are off\n",
    "plt.xlim([np.min(t), np.max(t)])\n",
    "plt.xlabel(\"time (s)\")\n",
    "plt.savefig('maestro_sample_audio_gap.png', bbox_inches='tight',pad_inches=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "sig_ori = np.concatenate([audio[start:start+gap+2*length]])\n",
    "t = (np.arange(len(sig_ori))-length)/sr\n",
    "plt.figure(dpi=200)\n",
    "plt.plot(t, sig_ori)\n",
    "plt.tick_params(\n",
    "    axis='both',          # changes apply to the x-axis\n",
    "    which='both',      # both major and minor ticks are affected\n",
    "    bottom=True,      # ticks along the bottom edge are off,\n",
    "    left=False,\n",
    "    top=False,         # ticks along the top edge are off\n",
    "    labelleft=False,\n",
    "    labelbottom=True) # labels along the bottom edge are off\n",
    "plt.xlim([np.min(t), np.max(t)])\n",
    "plt.xlabel(\"time (s)\")\n",
    "plt.savefig('maestro_sample_audio_ori.png', bbox_inches='tight',pad_inches=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "spectrogram = audioLoader.computeSpectrogram(sig)\n",
    "spectrogram_ori = audioLoader.computeSpectrogram(sig_ori)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "spectrogram.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "hop_size = 256\n",
    "overlap = 2\n",
    "\n",
    "start_spec = 0 +overlap\n",
    "t_spec = t[overlap:-overlap:hop_size]\n",
    "length_spec = length//hop_size-2*overlap\n",
    "gap_spec = gap//hop_size+2*overlap\n",
    "\n",
    "im = spectrogram[:, start_spec:start_spec+ gap_spec+2*length_spec]\n",
    "im = np.concatenate([spectrogram[:,start_spec:start_spec+length_spec], -np.ones([spectrogram.shape[0], gap_spec]), spectrogram[:, start_spec+length_spec+gap_spec:start_spec+2*length_spec+gap_spec]], axis=1) \n",
    "\n",
    "plt.figure(dpi=200)\n",
    "plt.imshow(np.flip(im, axis=0),  cmap='inferno')\n",
    "plt.tick_params(\n",
    "    axis='both',          # changes apply to the x-axis\n",
    "    which='both',      # both major and minor ticks are affected\n",
    "    bottom=False,      # ticks along the bottom edge are off,\n",
    "    left=False,\n",
    "    top=False,         # ticks along the top edge are off\n",
    "    labelleft=False,\n",
    "    labelbottom=False) # labels along the bottom edge are off\n",
    "plt.savefig('maestro_sample_spec.png', bbox_inches='tight',pad_inches=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "im_ori = spectrogram_ori[:, start_spec:start_spec+ gap_spec+2*length_spec]\n",
    "\n",
    "\n",
    "plt.figure(dpi=200)\n",
    "plt.imshow(np.flip(im_ori, axis=0),  cmap='inferno')\n",
    "plt.tick_params(\n",
    "    axis='both',          # changes apply to the x-axis\n",
    "    which='both',      # both major and minor ticks are affected\n",
    "    bottom=False,      # ticks along the bottom edge are off,\n",
    "    left=False,\n",
    "    top=False,         # ticks along the top edge are off\n",
    "    labelleft=False,\n",
    "    labelbottom=False) # labels along the bottom edge are off\n",
    "plt.savefig('maestro_sample_spec_ori.png', bbox_inches='tight',pad_inches=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "im_ori = spectrogram_ori[:, start_spec+length_spec:start_spec+ gap_spec+length_spec]\n",
    "\n",
    "\n",
    "plt.figure(dpi=200)\n",
    "plt.imshow(np.flip(im_ori, axis=0),  cmap='inferno')\n",
    "plt.tick_params(\n",
    "    axis='both',          # changes apply to the x-axis\n",
    "    which='both',      # both major and minor ticks are affected\n",
    "    bottom=False,      # ticks along the bottom edge are off,\n",
    "    left=False,\n",
    "    top=False,         # ticks along the top edge are off\n",
    "    labelleft=False,\n",
    "    labelbottom=False) # labels along the bottom edge are off\n",
    "plt.savefig('maestro_sample_spec_gap.png', bbox_inches='tight',pad_inches=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "n_mels = 80\n",
    "mel = mel_spectrogram(spectrogram_ori, n_mels=n_mels)\n",
    "\n",
    "mel1 = mel[:,start_spec:start_spec+length_spec]\n",
    "mel2 = mel[:,start_spec+length_spec+gap_spec:start_spec+2*length_spec+gap_spec]\n",
    "\n",
    "plt.figure(dpi=200)\n",
    "plt.imshow(np.flip(mel1, axis=0),  cmap='inferno')\n",
    "plt.tick_params(\n",
    "    axis='both',          # changes apply to the x-axis\n",
    "    which='both',      # both major and minor ticks are affected\n",
    "    bottom=False,      # ticks along the bottom edge are off,\n",
    "    left=False,\n",
    "    top=False,         # ticks along the top edge are off\n",
    "    labelleft=False,\n",
    "    labelbottom=False) # labels along the bottom edge are off\n",
    "plt.savefig('maestro_sample_spec_mel_1.png', bbox_inches='tight',pad_inches=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(dpi=200)\n",
    "plt.imshow(np.flip(mel2, axis=0),  cmap='inferno')\n",
    "plt.tick_params(\n",
    "    axis='both',          # changes apply to the x-axis\n",
    "    which='both',      # both major and minor ticks are affected\n",
    "    bottom=False,      # ticks along the bottom edge are off,\n",
    "    left=False,\n",
    "    top=False,         # ticks along the top edge are off\n",
    "    labelleft=False,\n",
    "    labelbottom=False) # labels along the bottom edge are off\n",
    "plt.savefig('maestro_sample_spec_mel_2.png', bbox_inches='tight',pad_inches=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

